Van der Waals--Allen--Cahn--Hilliard equation with a volume constraint

We give multiplicity results for the solutions of a nonlinear elliptic equation, with an asymmetric double well potential of Van der Waals-Allen--Cahn--Hilliard type, satisfying a linear volume constraint, on a bounded Lipschitz domain $\Omega\subset\mathds R^N$. The number of solutions is estimated in terms of topological and homological invariants of the underlying domain $\Omega$.

==> graph.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     17154,        353]
NotebookOptionsPosition[     16822,        336]
NotebookOutlinePosition[     17181,        352]
CellTagsIndexPosition[     17138,        349]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"4", 
    RowBox[{"s", "^", "2"}], 
    RowBox[{"(", 
     RowBox[{"s", "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"s", "-", "2"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", 
     RowBox[{"-", ".5"}], ",", "2.5"}], "}"}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Large", ",", " ", "Blue"}], "}"}]}], ",", " ", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1.65", ",", 
         RowBox[{"Subscript", "[", 
          RowBox[{"s", ",", "0"}], "]"}]}], "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2.5"}], ",", 
         RowBox[{"-", "m"}]}], " ", "}"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"s", ",", 
      RowBox[{"W", "[", "s", "]"}]}], "}"}]}], ",", " ", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", " ", 
       RowBox[{"Thick", ",", "  ", 
        RowBox[{"Arrowheads", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.03"}], "}"}], "]"}], ",", " ", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"FontSize", "\[Rule]", "15"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", 
        RowBox[{"Arrowheads", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.03"}], "}"}], "]"}], ",", " ", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"FontSize", "\[Rule]", "15"}]}], "]"}]}], "}"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.759346287542429*^9, 3.759346333303802*^9}, {
  3.759346385419507*^9, 3.759346440863179*^9}, {3.7593464798268433`*^9, 
  3.759346493838272*^9}, {3.759346525770179*^9, 3.759346527053393*^9}, {
  3.759346704980693*^9, 3.759346717468177*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
    LineBox[CompressedData["
1:eJwVlnk8lN8Xx2dMSkRCKiRkiWQpUZIz2UObpMj2lVSikK0Qkj2VXcke2ZM9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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["s", TraditionalForm], 
    FormBox[
     RowBox[{"W", "(", "s", ")"}], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->{{
     Thickness[Large], 
     Arrowheads[{0, 0.03}], 
     Directive[
      GrayLevel[0], FontSize -> 15]}, {
     Thickness[Large], 
     Arrowheads[{0, 0.03}], 
     Directive[
      GrayLevel[0], FontSize -> 15]}},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{610.1796875, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-0.5, 2.5}, {-2.478735411000966, 7.078563157904468}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{1.65, 
      FormBox[
       SubscriptBox["s", "0"], TraditionalForm]}}, {{-2.5, 
      FormBox[
       RowBox[{"-", "m"}], TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.759346267831614*^9, 3.759346335244104*^9}, {
   3.759346386478323*^9, 3.759346441392693*^9}, 3.759346494277017*^9, 
   3.759346527724752*^9, {3.759346705860848*^9, 3.759346718035049*^9}}]
}, Open  ]]
},
WindowSize->{808, 587},
WindowMargins->{{Automatic, 155}, {34, Automatic}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 10, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1959, 55, 80, "Input"],
Cell[2542, 79, 14264, 254, 406, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

